Covariance Regression based on Basis Expansion

This paper presents a study on an $\ell_1$-penalized covariance regression method. Conventional approaches in high-dimensional covariance estimation often lack the flexibility to integrate external information. As a remedy, we adopt the regression-based covariance modeling framework and introduce a linear covariance selection model (LCSM) to encompass a broader spectrum of covariance structures when covariate information is available. Unlike existing methods, we do not assume that the true covariance matrix can be exactly represented by a linear combination of known basis matrices. Instead, we adopt additional basis matrices for a portion of the covariance patterns not captured by the given bases. To estimate high-dimensional regression coefficients, we exploit the sparsity-inducing $\ell_1$-penalization scheme. Our theoretical analyses are based on the (symmetric) matrix regression model with additive random error matrix, which allows us to establish new non-asymptotic convergence rates of the proposed covariance estimator. The proposed method is implemented with the coordinate descent algorithm. We conduct empirical evaluation on simulated data to complement theoretical findings and underscore the efficacy of our approach. To show a practical applicability of our method, we further apply it to the co-expression analysis of liver gene expression data where the given basis corresponds to the adjacency matrix of the co-expression network.

==> supplement/LCSM_submit.R <==
covreg = function(Y, # response vectors (n x d matrix) or 
                     # response array (d x d x n matrix)
                  A, # adjacency matrix
                  s, # highest order of the adjacency matrix
                  lambda_list = NULL, # complexity parameter
                  theta_hat_initial = NULL,
                  number_lambdas = 20,
                  max_iter = 1000,
                  tol = 1e-6,
                  centering_Y = FALSE,
                  scaling_X = FALSE,
                  epsilon_lambda = 1e-5,
                  verbose_lambda = TRUE,
                  verbose = FALSE){
  if(length(dim(Y)) == 2){
    ## centering
    if(centering_Y){
      Y <- sweep(Y, 2, colMeans(Y), "-")
    }
    ## matrix to array
    d = dim(Y)[2]
    n = dim(Y)[1]
    Y <- apply(Y, 1, outer_prod)
    Y <- array(Y, dim = c(d, d, n))
  } 
  
  ## arrry input
  n = dim(Y)[3]
  d = dim(Y)[2]
  p = d * (d + 1) / 2
  r = n * p
  
  theta_hat = rep(0, p)
  
  X = matrix(0, p, s + 1)
  X[, 1] = mat2vech(diag(d))
  for (j in 1:s){
    X[, j + 1] = mat2vech(mat_pow(A, j))
  }
  X <- cbind(X, nullspace(t(X)))
  if(scaling_X){
    X <- sweep(X, 2, 
          apply(X, 2, function(x) sqrt(sum(x^2))), 
          "/")
  }

  if (is.null(lambda_list)){
    lambda_max = get_lambda_max(Y, X)
    cat("lambda_max=", lambda_max, "\n")
    lambda_min = lambda_max * epsilon_lambda
    lambda_list = exp(seq(log(lambda_min), log(lambda_max), length = number_lambdas))
  } else {
    number_lambdas = length(lambda_list)
  }
  bic_adj_list = aic_adj_list = rep(0, number_lambdas)
  
  theta_hat_initial = rep(0, ncol(X))
  
  for (lambda_index in 1:number_lambdas)
  {
    if (verbose_lambda)
      cat("  lambda index: ", lambda_index, " / ", number_lambdas, "\n")
    
    fit_m = lasso_cda(X, 
                      Y, 
                      lambda = lambda_list[lambda_index], 
                      beta_hat_initial = theta_hat_initial,
                      max_iter = max_iter, 
                      tol = tol, 
                      verbose = verbose)
    bic_adj_list[lambda_index] = fit_m$bic_adj
    aic_adj_list[lambda_index] = fit_m$aic_adj
    
    theta_hat_initial = fit_m$theta_hat
  }
  lambda_optimal_idx = which.min(aic_adj_list)
  fit = lasso_cda(X, Y, lambda = lambda_list[lambda_optimal_idx], 
                    beta_hat_initial = rep(0, ncol(X)),
                    max_iter = max_iter, tol = tol, verbose = verbose)
  theta_hat = fit$theta_hat
  
  basis_mat = list()
  Sigma_hat = matrix(0, d, d)
  for (j in 1:p){
    basis_mat[[j]] = vech2mat(X[, j])
    Sigma_hat = Sigma_hat + theta_hat[j] * vech2mat(X[, j])
  }
  min_eig = min(eigen(Sigma_hat)$values)
  if (min_eig < 1e-6)
  {
    theta_hat[1] = theta_hat[1] + abs(min_eig) * 1.05
    Sigma_hat = Sigma_hat + abs(min_eig) * 1.05 * diag(d)
  }
  return(list(theta_hat = theta_hat, Sigma_hat = Sigma_hat, basis_mat = basis_mat,
              is_centered_Y = centering_Y,
              is_scaled_basis = scaling_X,
              aic_adj_list = aic_adj_list, bic_adj_list = bic_adj_list,
              lambda_list = lambda_list,
              lambda_optimal_idx = lambda_optimal_idx,
              lambda_optimal = lambda_list[lambda_optimal_idx]))
}

get_lambda_max = function(Z, X)
{
  cat("Start lambda_max search\n")
  n = dim(Z)[3]
  p = ncol(X)
  tmp = rep(0, p)
  for (i in 1:n)
  {
    for (j in 1:p)
      tmp[j] = tmp[j] + inner_prod(X[, j], Z[,,i])
  }
  return(max(tmp))
}

==> supplement/LCSM_submit.cpp <==
// [[Rcpp::depends(RcppArmadillo)]]
#include <RcppArmadillo.h>
using namespace Rcpp;
using namespace arma;

// [[Rcpp::export]]
arma::vec mat2vech(arma::mat X)
{
  int d = X.n_cols;
  vec x(d * (d + 1) / 2);
  for (int j = 0; j < d; j ++)
    for (int i = j; i < d; i++)
      x[d * (d + 1) / 2 - (d - j) * (d - j + 1) / 2 + (i - j)] = X(i, j);
  return x;
}

// [[Rcpp::export]]
arma::mat vech2mat(arma::vec x)
{
  int d = sqrt(1 + 8 * x.size()) / 2 - 0.5;
  arma::mat X(d, d);
  for (int j = 0; j < d; j++)
  {
    for (int i = j; i < d; i++)
    {
      X(i, j) = x[d * (d + 1) / 2 - (d - j) * (d - j + 1) / 2 + (i - j)];
      X(j, i) = x[d * (d + 1) / 2 - (d - j) * (d - j + 1) / 2 + (i - j)];
    }
  }
  return X;
}

// [[Rcpp::export]]
arma::mat mat_pow(arma::mat X, int k)
{
  int d = X.n_rows;
  arma::mat X_k = X;
  if (k == 0)
    return eye(d, d);
  for (int i = 2; i <= k; i++)
    // X_k = mat_mult(X_k, X);
    X_k *= X;
  return X_k;
}

// [[Rcpp::export]]
double inner_prod(NumericVector a, NumericVector b)
{
  int n = a.length();
  double tmp = 0;
  for(int i = 0; i < n; i++)
    tmp += a[i] * b[i];
  return tmp;
}

// [[Rcpp::export]]
double soft_thresh(double a, double lambda = 0)
{
  double tmp = 0;
  if (a < -lambda)
  {
    tmp = a + lambda;
  } else if (a > lambda)
  {
    tmp = a - lambda;
  } else
  {
    tmp = 0;
  }
  return tmp;
}

// [[Rcpp::export]]
arma::mat outer_prod(arma::vec y)
{
  int len = y.size();
  arma::mat X(len, len);  
  for (int i = 0; i < len; i++)
    for (int j = 0; j < len; j++)
      X(i, j) = y[i] * y[j];
  return X;  
}

// [[Rcpp::export]]
arma::colvec diag_half(arma::vec x)
{
  int p = x.size();
  int d = sqrt(1 + 8 * p) / 2 - 0.5;
  vec diag_idx(d);
  diag_idx[0] = 0;
  x[0] = 1/sqrt(2) * x[0];
  for (int k = 1; k < d; k++)
  {
    diag_idx[k] = diag_idx[k - 1] + (d - (k - 1));
    x[diag_idx[k]] = 1/sqrt(2) * x[diag_idx[k]];
  }
  return x;
}


// [[Rcpp::export]]
List lasso_cda(arma::mat X,
               arma::cube Z,
               double lambda,
               arma::vec beta_hat_initial,
               int max_iter = 1000,
               double tol = 1e-6,
               bool verbose = false)
{
  int n = Z.n_slices;
  int d = Z.n_cols;
  int p = d * (d + 1) / 2;
  colvec beta_hat(p);
  colvec beta_hat_old(p);
  
  double loss = 0;
  double active_dimension = 0;
  double bic = 0;
  double aic = 0;
  double bic_adj = 0;
  double aic_adj = 0;
  
  double diff = 1;
  int iter = 0;
  int i, j;
  double ip = 0;
  double X_j_cross = 0;
  
  for (j = 0; j < p; j++)
    X.col(j) = diag_half(X.col(j));
  
  arma::mat r_j(p, n);
  arma::vec eta_j(p);
  
  beta_hat = beta_hat_initial;
  for (i = 0; i < n; i++)
    r_j.col(i) = diag_half(mat2vech(Z.slice(i))) - X * beta_hat;

  while ((diff > tol) & (iter < max_iter))
  {
    iter += 1;
    if (verbose)
      Rcout<<"CDA iter "<<iter<<"\r";
    beta_hat_old = beta_hat;
    for (j = 0; j < p; j++)
    {
      if ((beta_hat[j] == 0) & (iter >= 2))
        continue;
      eta_j = beta_hat[j] * X.col(j);
      ip = 0;
      for (i = 0; i < n; i++)
      {
        r_j.col(i) = r_j.col(i) + eta_j;
        ip += accu(r_j.col(i) % X.col(j));      
      }
      X_j_cross = n * accu(X.col(j) % X.col(j));
      
      
      if (j == 0)
        beta_hat[j] = soft_thresh(ip /X_j_cross, 0);
      else
        beta_hat[j] = soft_thresh(ip /X_j_cross, lambda / X_j_cross);
      
      eta_j = beta_hat[j] * X.col(j);
      for (i = 0; i < n; i++)
        r_j.col(i) = r_j.col(i) - eta_j;
    }
    diff = accu(pow(beta_hat - beta_hat_old, 2)) / accu(pow(beta_hat_old, 2));
  }
  for (i = 0; i < n; i++){
    loss += accu(pow(diag_half(mat2vech(Z.slice(i)) - X * beta_hat), 2));
  }
  active_dimension = accu(beta_hat != 0); 
  bic = loss + log(n) * active_dimension;
  aic = loss + 2.0 * active_dimension;
  bic_adj = loss + log(n) * active_dimension / ((double) d);
  aic_adj = loss + 2.0 * active_dimension / ((double) d);
  
  Rcout<<std::endl;
  return List::create(
    Named("theta_hat") = beta_hat,
    Named("aic") = aic,
    Named("bic") = bic,
    Named("aic_adj") = aic_adj,
    Named("bic_adj") = bic_adj,
    Named("loss") = loss,
    Named("active_dimension") = active_dimension
  );
}



==> supplement/example.R <==

pkgs = c("pracma", "ggplot2", "gridExtra", "lemon", "Matrix", "plyr", "reshape2")
lapply(pkgs, require, character.only = TRUE)

n = 50
s = 3
d = 20

# simulation 1 (type 1)
set.seed(222)
n_hub = floor(d^(1/3))
data = generateData(n, d, s, A_num_hub = n_hub, A_type = 1)
fit = covreg(Y = data$Z, 
             A = data$A, 
             s = slist[j], 
             number_lambdas = 20, 
             verbose = FALSE, 
             tol = 1e-6)

est = fit$Sigma_hat
true_cov = data$covariance$Sigma_A + data$covariance$Sigma_R

diag(true_cov) = diag(est) = 0

p1 = ggplot(data = reshape2::melt(true_cov)) +
  geom_tile(aes(x = Var2, y = Var1, fill = value),
            color = "white") +
  scale_fill_gradient2(low = "red", high = "blue", mid = "white") +
  labs(x = "", y = "") +
  theme_bw() +
  theme(legend.key.size = unit(1.5, "cm"), legend.key.height = unit(0.5,"cm")) +
  scale_y_reverse() + theme(aspect.ratio = 1) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank())

p2 = ggplot(data = reshape2::melt(est)) +
  geom_tile(aes(x = Var2, y = Var1, fill = value),
            color = "white") +
  scale_fill_gradient2(low = "red", high = "blue", mid = "white") +
  labs(x = "", y = "") +
  theme_bw() +
  theme(legend.key.size = unit(1.5, "cm"), legend.key.height = unit(0.5,"cm")) +
  scale_y_reverse() + theme(aspect.ratio = 1) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank())

grid_arrange_shared_legend(p1 + labs(title = "True"), p2 + labs(title = "LCSM"))

# simulation 2 (type 2)
set.seed(1452)
n_hub = 4
data = generateData(n, d, s, A_num_hub = n_hub, A_type = 2)
fit = covreg(Y = data$Z, 
             A = data$A, 
             s = slist[j], 
             number_lambdas = 20, 
             verbose = FALSE, 
             tol = 1e-6)

est = fit$Sigma_hat
true_cov = data$covariance$Sigma_A + data$covariance$Sigma_R

diag(true_cov) = diag(est) = 0

p1 = ggplot(data = reshape2::melt(true_cov)) +
  geom_tile(aes(x = Var2, y = Var1, fill = value),
            color = "white") +
  scale_fill_gradient2(low = "red", high = "blue", mid = "white") +
  labs(x = "", y = "") +
  theme_bw() +
  theme(legend.key.size = unit(1.5, "cm"), legend.key.height = unit(0.5,"cm")) +
  scale_y_reverse() + theme(aspect.ratio = 1) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank())

p2 = ggplot(data = reshape2::melt(est)) +
  geom_tile(aes(x = Var2, y = Var1, fill = value),
            color = "white") +
  scale_fill_gradient2(low = "red", high = "blue", mid = "white") +
  labs(x = "", y = "") +
  theme_bw() +
  theme(legend.key.size = unit(1.5, "cm"), legend.key.height = unit(0.5,"cm")) +
  scale_y_reverse() + theme(aspect.ratio = 1) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank())

grid_arrange_shared_legend(p1 + labs(title = "True"), p2 + labs(title = "LCSM"))


# simulation 3 (type 4)
set.seed(45)
data = generateData(n, d, s, A_num_hub = n_hub, A_type = 4)
fit = covreg(Y = data$Z, 
             A = data$A, 
             s = slist[j], 
             number_lambdas = 20, 
             verbose = FALSE, 
             tol = 1e-6)

est = fit$Sigma_hat
true_cov = data$covariance$Sigma_A + data$covariance$Sigma_R

diag(true_cov) = diag(est) = 0

p1 = ggplot(data = reshape2::melt(true_cov)) +
  geom_tile(aes(x = Var2, y = Var1, fill = value),
            color = "white") +
  scale_fill_gradient2(low = "red", high = "blue", mid = "white") +
  labs(x = "", y = "") +
  theme_bw() +
  theme(legend.key.size = unit(1.5, "cm"), legend.key.height = unit(0.5,"cm")) +
  scale_y_reverse() + theme(aspect.ratio = 1) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank())

p2 = ggplot(data = reshape2::melt(est)) +
  geom_tile(aes(x = Var2, y = Var1, fill = value),
            color = "white") +
  scale_fill_gradient2(low = "red", high = "blue", mid = "white") +
  labs(x = "", y = "") +
  theme_bw() +
  theme(legend.key.size = unit(1.5, "cm"), legend.key.height = unit(0.5,"cm")) +
  scale_y_reverse() + theme(aspect.ratio = 1) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank())

grid_arrange_shared_legend(p1 + labs(title = "True"), p2 + labs(title = "LCSM"))


==> supplement/generate_data.R <==
getAdjacency_hub <- function(d, n_hub){
  A <- matrix(0, d, d)
  A[runif(d^2) < 0.02] <- 1
  
  idx_hub <- sample(1:d, n_hub)
  A_hub <- A[idx_hub, idx_hub]
  A_hub[runif(length(idx_hub)^2) < 0.7] <- 1
  
  A[idx_hub, idx_hub] <- A_hub
  A[lower.tri(A,diag = T)] <- 0
  A <- (A + t(A)) / 2
  return(A)
}
getAdjacency <- function(d, n_hub, type, weighted = F, 
                         seed = NULL){
  ## Type I (a single network)
  ## Type II (two connected networks)
  ## Type III (scale-free network)
  if(!is.null(seed)){
    cat(sprintf("Seed is fixed: %s\n", seed))
    old <- .Random.seed
    set.seed(as.numeric(seed))
    .Random.seed <<- old
  }
  switch(as.character(type),
         "1" = {
           A <- getAdjacency_hub(d, n_hub)
         },
         "2" = {
           A <- as.matrix(bdiag(getAdjacency_hub(d / 2, n_hub / 2),
                                getAdjacency_hub(d / 2, n_hub / 2)))
         },
         "4" = {
           A <- matrix(0, d, d)
           A[runif(d^2) < 0.2] <- 1
           A[lower.tri(A,diag = T)] <- 0
           A <- (A + t(A)) / 2
         }
  )
  return(list(
    A = A,
    n_hub = n_hub,
    type = type,
    weighted = weighted
  ))
}

getCovAdj <- function(A, beta, beta0){
  # Return: beta0 * I + beta[1] * A + ... + beta[s] * A^s
  # where s = length(beta)
  d <- ncol(A)
  
  Sigma <- beta0 * diag(d)
  A_tmp <- diag(d)
  for(j in 1:length(beta)){
    A_tmp <- A_tmp %*% A
    Sigma <- Sigma + beta[j] * A_tmp
  }
  return(Sigma)
}

getCovAdjPerp <- function(A, s, beta){
  
  d <- ncol(A)
  p <- d * (d + 1) / 2
  X_A <- matrix(0, p, s + 1)
  A_tmp <- diag(d)
  for (j in 1:ncol(X_A)){
    X_A[, j] <- mat2vech(A_tmp)
    A_tmp <- A_tmp %*% A
  }
  X_R <- pracma::nullspace(t(X_A))
  
  Sigma <- matrix(0, d, d)
  idx_nonzero <- which(abs(beta) > 0)
  X_R <- sweep(X_R[,idx_nonzero], 2, STATS = beta[idx_nonzero], "*")
  
  for (j in 1:ncol(X_R)){
    Sigma <- Sigma + vech2mat(X_R[, j])
  }
  return(Sigma)
}


## Data generation
generateData <- function(n, d, s, sigma2 = 1,
                         
                         A_num_hub = 2, A_type = 1,
                         A_seed = NULL){
  
  # Coefficients
  beta_0 <- 200
  if (A_type == 4)
    beta_0 <- 600
  
  beta_A <- 10 * rep(1, s) # s = 2
  beta_R <- 50 * c(1, -1, 1, -1, 1)
  beta_R <- c(beta_R, 
              rep(0, d * (d + 1)/ 2 - 
                    (1 + length(beta_R) + length(beta_A))))
  
  # Construction of Sigma_A, Sigma_R
  A <- getAdjacency(d, n_hub = A_num_hub, type = A_type,
                    seed = A_seed)$A
  Sigma_A <- getCovAdj(A = A,
                       beta = beta_A, 
                       beta0 = beta_0)
  Sigma_R <- getCovAdjPerp(A = A,
                           s = length(beta_A),
                           beta = beta_R)
  Sigma_total <- Sigma_A + Sigma_R
  
  eval_small <- min(eigen(Sigma_total, only.values = T)$values)
  if(eval_small < 0){
    stop(sprintf("True covariance matrix is not PD! (value=%.3f)\n", 
                 eval_small))
  }
  
  # Random error matrix (E: d x d x n array)
  Sigma_err <- sigma2 * diag(d)
  # Sigma_err <- 1 * AR1(d)
  E <- rWishart(n, df = d, Sigma_err) / d
  E <- E - array(d * Sigma_err, dim = dim(E)) # centering
  
  # Observation matrix (Z: d x d x n array)
  Z <- array(Sigma_total, dim = dim(E)) + E
  
  
  # check: SNR = ratio of Frobenius norms of two matrices
  snr <- sqrt(sum(Sigma_total^2) / ((sum(Sigma_err^2) + sum(diag(Sigma_err))^2)))
  
  return(list(
    Z = Z,
    beta = list(
      beta_0 = beta_0,
      beta_A = beta_A,
      beta_R = beta_R),
    covariance = list(
      Sigma_A = Sigma_A,
      Sigma_R = Sigma_R
    ),
    A = A,
    snr = snr
  ))
}

measure_cov = function(est, true, visualize = FALSE){
  # Sparsity pattern
  conf_tab <- table(pred = est != 0, true = true != 0)
  
  # Frobenius norm
  frob_scale <- sqrt(sum((est - true)^2)) / sqrt(ncol(true))
  
  # Visualization
  if(visualize){
    gg_fig <- ggplot(data = reshape2::melt(est)) +
      geom_tile(aes(x = Var2, y = Var1, fill = value),
                color = "white") +
      scale_fill_gradient2(low = "red", high = "blue", mid = "white") +
      labs(x = "", y = "") +
      theme_bw() +
      theme(legend.key.size = unit(1.5, "cm"), legend.key.height = unit(0.5,"cm")) +
      scale_y_reverse()
    
    fig_cov <- grid_arrange_shared_legend(gg_fig + labs(title = "Estimated"), 
                                          gg_fig %+% (reshape2::melt(true)) + labs(title = "True"), 
                                          position = "top")
  } else{
    fig_cov <- NULL
  }
  return(list(
    frob_scale = frob_scale,
    conf_tab = conf_tab,
    fig_cov = fig_cov
  ))
}

==> supplement/source_code/LCSM_submit.R <==
covreg = function(Y, # response vectors (n x d matrix) or 
                     # response array (d x d x n matrix)
                  A, # adjacency matrix
                  s, # highest order of the adjacency matrix
                  lambda_list = NULL, # complexity parameter
                  theta_hat_initial = NULL,
                  number_lambdas = 20,
                  max_iter = 1000,
                  tol = 1e-6,
                  centering_Y = FALSE,
                  scaling_X = FALSE,
                  epsilon_lambda = 1e-5,
                  verbose_lambda = TRUE,
                  verbose = FALSE){
  if(length(dim(Y)) == 2){
    ## centering
    if(centering_Y){
      Y <- sweep(Y, 2, colMeans(Y), "-")
    }
    ## matrix to array
    d = dim(Y)[2]
    n = dim(Y)[1]
    Y <- apply(Y, 1, outer_prod)
    Y <- array(Y, dim = c(d, d, n))
  } 
  
  ## arrry input
  n = dim(Y)[3]
  d = dim(Y)[2]
  p = d * (d + 1) / 2
  r = n * p
  
  theta_hat = rep(0, p)
  
  X = matrix(0, p, s + 1)
  X[, 1] = mat2vech(diag(d))
  for (j in 1:s){
    X[, j + 1] = mat2vech(mat_pow(A, j))
  }
  X <- cbind(X, nullspace(t(X)))
  if(scaling_X){
    X <- sweep(X, 2, 
          apply(X, 2, function(x) sqrt(sum(x^2))), 
          "/")
  }

  if (is.null(lambda_list)){
    lambda_max = get_lambda_max(Y, X)
    cat("lambda_max=", lambda_max, "\n")
    lambda_min = lambda_max * epsilon_lambda
    lambda_list = exp(seq(log(lambda_min), log(lambda_max), length = number_lambdas))
  } else {
    number_lambdas = length(lambda_list)
  }
  bic_adj_list = aic_adj_list = rep(0, number_lambdas)
  
  theta_hat_initial = rep(0, ncol(X))
  
  for (lambda_index in 1:number_lambdas)
  {
    if (verbose_lambda)
      cat("  lambda index: ", lambda_index, " / ", number_lambdas, "\n")
    
    fit_m = lasso_cda(X, 
                      Y, 
                      lambda = lambda_list[lambda_index], 
                      beta_hat_initial = theta_hat_initial,
                      max_iter = max_iter, 
                      tol = tol, 
                      verbose = verbose)
    bic_adj_list[lambda_index] = fit_m$bic_adj
    aic_adj_list[lambda_index] = fit_m$aic_adj
    
    theta_hat_initial = fit_m$theta_hat
  }
  lambda_optimal_idx = which.min(aic_adj_list)
  fit = lasso_cda(X, Y, lambda = lambda_list[lambda_optimal_idx], 
                    beta_hat_initial = rep(0, ncol(X)),
                    max_iter = max_iter, tol = tol, verbose = verbose)
  theta_hat = fit$theta_hat
  
  basis_mat = list()
  Sigma_hat = matrix(0, d, d)
  for (j in 1:p){
    basis_mat[[j]] = vech2mat(X[, j])
    Sigma_hat = Sigma_hat + theta_hat[j] * vech2mat(X[, j])
  }
  min_eig = min(eigen(Sigma_hat)$values)
  if (min_eig < 1e-6)
  {
    theta_hat[1] = theta_hat[1] + abs(min_eig) * 1.05
    Sigma_hat = Sigma_hat + abs(min_eig) * 1.05 * diag(d)
  }
  return(list(theta_hat = theta_hat, Sigma_hat = Sigma_hat, basis_mat = basis_mat,
              is_centered_Y = centering_Y,
              is_scaled_basis = scaling_X,
              aic_adj_list = aic_adj_list, bic_adj_list = bic_adj_list,
              lambda_list = lambda_list,
              lambda_optimal_idx = lambda_optimal_idx,
              lambda_optimal = lambda_list[lambda_optimal_idx]))
}

get_lambda_max = function(Z, X)
{
  cat("Start lambda_max search\n")
  n = dim(Z)[3]
  p = ncol(X)
  tmp = rep(0, p)
  for (i in 1:n)
  {
    for (j in 1:p)
      tmp[j] = tmp[j] + inner_prod(X[, j], Z[,,i])
  }
  return(max(tmp))
}

==> supplement/source_code/LCSM_submit.cpp <==
// [[Rcpp::depends(RcppArmadillo)]]
#include <RcppArmadillo.h>
using namespace Rcpp;
using namespace arma;

// [[Rcpp::export]]
arma::vec mat2vech(arma::mat X)
{
  int d = X.n_cols;
  vec x(d * (d + 1) / 2);
  for (int j = 0; j < d; j ++)
    for (int i = j; i < d; i++)
      x[d * (d + 1) / 2 - (d - j) * (d - j + 1) / 2 + (i - j)] = X(i, j);
  return x;
}

// [[Rcpp::export]]
arma::mat vech2mat(arma::vec x)
{
  int d = sqrt(1 + 8 * x.size()) / 2 - 0.5;
  arma::mat X(d, d);
  for (int j = 0; j < d; j++)
  {
    for (int i = j; i < d; i++)
    {
      X(i, j) = x[d * (d + 1) / 2 - (d - j) * (d - j + 1) / 2 + (i - j)];
      X(j, i) = x[d * (d + 1) / 2 - (d - j) * (d - j + 1) / 2 + (i - j)];
    }
  }
  return X;
}

// [[Rcpp::export]]
arma::mat mat_pow(arma::mat X, int k)
{
  int d = X.n_rows;
  arma::mat X_k = X;
  if (k == 0)
    return eye(d, d);
  for (int i = 2; i <= k; i++)
    // X_k = mat_mult(X_k, X);
    X_k *= X;
  return X_k;
}

// [[Rcpp::export]]
double inner_prod(NumericVector a, NumericVector b)
{
  int n = a.length();
  double tmp = 0;
  for(int i = 0; i < n; i++)
    tmp += a[i] * b[i];
  return tmp;
}

// [[Rcpp::export]]
double soft_thresh(double a, double lambda = 0)
{
  double tmp = 0;
  if (a < -lambda)
  {
    tmp = a + lambda;
  } else if (a > lambda)
  {
    tmp = a - lambda;
  } else
  {
    tmp = 0;
  }
  return tmp;
}

// [[Rcpp::export]]
arma::mat outer_prod(arma::vec y)
{
  int len = y.size();
  arma::mat X(len, len);  
  for (int i = 0; i < len; i++)
    for (int j = 0; j < len; j++)
      X(i, j) = y[i] * y[j];
  return X;  
}

// [[Rcpp::export]]
arma::colvec diag_half(arma::vec x)
{
  int p = x.size();
  int d = sqrt(1 + 8 * p) / 2 - 0.5;
  vec diag_idx(d);
  diag_idx[0] = 0;
  x[0] = 1/sqrt(2) * x[0];
  for (int k = 1; k < d; k++)
  {
    diag_idx[k] = diag_idx[k - 1] + (d - (k - 1));
    x[diag_idx[k]] = 1/sqrt(2) * x[diag_idx[k]];
  }
  return x;
}


// [[Rcpp::export]]
List lasso_cda(arma::mat X,
               arma::cube Z,
               double lambda,
               arma::vec beta_hat_initial,
               int max_iter = 1000,
               double tol = 1e-6,
               bool verbose = false)
{
  int n = Z.n_slices;
  int d = Z.n_cols;
  int p = d * (d + 1) / 2;
  colvec beta_hat(p);
  colvec beta_hat_old(p);
  
  double loss = 0;
  double active_dimension = 0;
  double bic = 0;
  double aic = 0;
  double bic_adj = 0;
  double aic_adj = 0;
  
  double diff = 1;
  int iter = 0;
  int i, j;
  double ip = 0;
  double X_j_cross = 0;
  
  for (j = 0; j < p; j++)
    X.col(j) = diag_half(X.col(j));
  
  arma::mat r_j(p, n);
  arma::vec eta_j(p);
  
  beta_hat = beta_hat_initial;
  for (i = 0; i < n; i++)
    r_j.col(i) = diag_half(mat2vech(Z.slice(i))) - X * beta_hat;

  while ((diff > tol) & (iter < max_iter))
  {
    iter += 1;
    if (verbose)
      Rcout<<"CDA iter "<<iter<<"\r";
    beta_hat_old = beta_hat;
    for (j = 0; j < p; j++)
    {
      if ((beta_hat[j] == 0) & (iter >= 2))
        continue;
      eta_j = beta_hat[j] * X.col(j);
      ip = 0;
      for (i = 0; i < n; i++)
      {
        r_j.col(i) = r_j.col(i) + eta_j;
        ip += accu(r_j.col(i) % X.col(j));      
      }
      X_j_cross = n * accu(X.col(j) % X.col(j));
      
      
      if (j == 0)
        beta_hat[j] = soft_thresh(ip /X_j_cross, 0);
      else
        beta_hat[j] = soft_thresh(ip /X_j_cross, lambda / X_j_cross);
      
      eta_j = beta_hat[j] * X.col(j);
      for (i = 0; i < n; i++)
        r_j.col(i) = r_j.col(i) - eta_j;
    }
    diff = accu(pow(beta_hat - beta_hat_old, 2)) / accu(pow(beta_hat_old, 2));
  }
  for (i = 0; i < n; i++){
    loss += accu(pow(diag_half(mat2vech(Z.slice(i)) - X * beta_hat), 2));
  }
  active_dimension = accu(beta_hat != 0); 
  bic = loss + log(n) * active_dimension;
  aic = loss + 2.0 * active_dimension;
  bic_adj = loss + log(n) * active_dimension / ((double) d);
  aic_adj = loss + 2.0 * active_dimension / ((double) d);
  
  Rcout<<std::endl;
  return List::create(
    Named("theta_hat") = beta_hat,
    Named("aic") = aic,
    Named("bic") = bic,
    Named("aic_adj") = aic_adj,
    Named("bic_adj") = bic_adj,
    Named("loss") = loss,
    Named("active_dimension") = active_dimension
  );
}



==> supplement/source_code/example.R <==

pkgs = c("pracma", "ggplot2", "gridExtra", "lemon", "Matrix", "plyr", "reshape2")
lapply(pkgs, require, character.only = TRUE)

n = 50
s = 3
d = 20

# simulation 1 (type 1)
set.seed(222)
n_hub = floor(d^(1/3))
data = generateData(n, d, s, A_num_hub = n_hub, A_type = 1)
fit = covreg(Y = data$Z, 
             A = data$A, 
             s = slist[j], 
             number_lambdas = 20, 
             verbose = FALSE, 
             tol = 1e-6)

est = fit$Sigma_hat
true_cov = data$covariance$Sigma_A + data$covariance$Sigma_R

diag(true_cov) = diag(est) = 0

p1 = ggplot(data = reshape2::melt(true_cov)) +
  geom_tile(aes(x = Var2, y = Var1, fill = value),
            color = "white") +
  scale_fill_gradient2(low = "red", high = "blue", mid = "white") +
  labs(x = "", y = "") +
  theme_bw() +
  theme(legend.key.size = unit(1.5, "cm"), legend.key.height = unit(0.5,"cm")) +
  scale_y_reverse() + theme(aspect.ratio = 1) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank())

p2 = ggplot(data = reshape2::melt(est)) +
  geom_tile(aes(x = Var2, y = Var1, fill = value),
            color = "white") +
  scale_fill_gradient2(low = "red", high = "blue", mid = "white") +
  labs(x = "", y = "") +
  theme_bw() +
  theme(legend.key.size = unit(1.5, "cm"), legend.key.height = unit(0.5,"cm")) +
  scale_y_reverse() + theme(aspect.ratio = 1) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank())

grid_arrange_shared_legend(p1 + labs(title = "True"), p2 + labs(title = "LCSM"))

# simulation 2 (type 2)
set.seed(1452)
n_hub = 4
data = generateData(n, d, s, A_num_hub = n_hub, A_type = 2)
fit = covreg(Y = data$Z, 
             A = data$A, 
             s = slist[j], 
             number_lambdas = 20, 
             verbose = FALSE, 
             tol = 1e-6)

est = fit$Sigma_hat
true_cov = data$covariance$Sigma_A + data$covariance$Sigma_R

diag(true_cov) = diag(est) = 0

p1 = ggplot(data = reshape2::melt(true_cov)) +
  geom_tile(aes(x = Var2, y = Var1, fill = value),
            color = "white") +
  scale_fill_gradient2(low = "red", high = "blue", mid = "white") +
  labs(x = "", y = "") +
  theme_bw() +
  theme(legend.key.size = unit(1.5, "cm"), legend.key.height = unit(0.5,"cm")) +
  scale_y_reverse() + theme(aspect.ratio = 1) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank())

p2 = ggplot(data = reshape2::melt(est)) +
  geom_tile(aes(x = Var2, y = Var1, fill = value),
            color = "white") +
  scale_fill_gradient2(low = "red", high = "blue", mid = "white") +
  labs(x = "", y = "") +
  theme_bw() +
  theme(legend.key.size = unit(1.5, "cm"), legend.key.height = unit(0.5,"cm")) +
  scale_y_reverse() + theme(aspect.ratio = 1) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank())

grid_arrange_shared_legend(p1 + labs(title = "True"), p2 + labs(title = "LCSM"))


# simulation 3 (type 4)
set.seed(45)
data = generateData(n, d, s, A_num_hub = n_hub, A_type = 4)
fit = covreg(Y = data$Z, 
             A = data$A, 
             s = slist[j], 
             number_lambdas = 20, 
             verbose = FALSE, 
             tol = 1e-6)

est = fit$Sigma_hat
true_cov = data$covariance$Sigma_A + data$covariance$Sigma_R

diag(true_cov) = diag(est) = 0

p1 = ggplot(data = reshape2::melt(true_cov)) +
  geom_tile(aes(x = Var2, y = Var1, fill = value),
            color = "white") +
  scale_fill_gradient2(low = "red", high = "blue", mid = "white") +
  labs(x = "", y = "") +
  theme_bw() +
  theme(legend.key.size = unit(1.5, "cm"), legend.key.height = unit(0.5,"cm")) +
  scale_y_reverse() + theme(aspect.ratio = 1) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank())

p2 = ggplot(data = reshape2::melt(est)) +
  geom_tile(aes(x = Var2, y = Var1, fill = value),
            color = "white") +
  scale_fill_gradient2(low = "red", high = "blue", mid = "white") +
  labs(x = "", y = "") +
  theme_bw() +
  theme(legend.key.size = unit(1.5, "cm"), legend.key.height = unit(0.5,"cm")) +
  scale_y_reverse() + theme(aspect.ratio = 1) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank())

grid_arrange_shared_legend(p1 + labs(title = "True"), p2 + labs(title = "LCSM"))


==> supplement/source_code/generate_data.R <==
getAdjacency_hub <- function(d, n_hub){
  A <- matrix(0, d, d)
  A[runif(d^2) < 0.02] <- 1
  
  idx_hub <- sample(1:d, n_hub)
  A_hub <- A[idx_hub, idx_hub]
  A_hub[runif(length(idx_hub)^2) < 0.7] <- 1
  
  A[idx_hub, idx_hub] <- A_hub
  A[lower.tri(A,diag = T)] <- 0
  A <- (A + t(A)) / 2
  return(A)
}
getAdjacency <- function(d, n_hub, type, weighted = F, 
                         seed = NULL){
  ## Type I (a single network)
  ## Type II (two connected networks)
  ## Type III (scale-free network)
  if(!is.null(seed)){
    cat(sprintf("Seed is fixed: %s\n", seed))
    old <- .Random.seed
    set.seed(as.numeric(seed))
    .Random.seed <<- old
  }
  switch(as.character(type),
         "1" = {
           A <- getAdjacency_hub(d, n_hub)
         },
         "2" = {
           A <- as.matrix(bdiag(getAdjacency_hub(d / 2, n_hub / 2),
                                getAdjacency_hub(d / 2, n_hub / 2)))
         },
         "4" = {
           A <- matrix(0, d, d)
           A[runif(d^2) < 0.2] <- 1
           A[lower.tri(A,diag = T)] <- 0
           A <- (A + t(A)) / 2
         }
  )
  return(list(
    A = A,
    n_hub = n_hub,
    type = type,
    weighted = weighted
  ))
}

getCovAdj <- function(A, beta, beta0){
  # Return: beta0 * I + beta[1] * A + ... + beta[s] * A^s
  # where s = length(beta)
  d <- ncol(A)
  
  Sigma <- beta0 * diag(d)
  A_tmp <- diag(d)
  for(j in 1:length(beta)){
    A_tmp <- A_tmp %*% A
    Sigma <- Sigma + beta[j] * A_tmp
  }
  return(Sigma)
}

getCovAdjPerp <- function(A, s, beta){
  
  d <- ncol(A)
  p <- d * (d + 1) / 2
  X_A <- matrix(0, p, s + 1)
  A_tmp <- diag(d)
  for (j in 1:ncol(X_A)){
    X_A[, j] <- mat2vech(A_tmp)
    A_tmp <- A_tmp %*% A
  }
  X_R <- pracma::nullspace(t(X_A))
  
  Sigma <- matrix(0, d, d)
  idx_nonzero <- which(abs(beta) > 0)
  X_R <- sweep(X_R[,idx_nonzero], 2, STATS = beta[idx_nonzero], "*")
  
  for (j in 1:ncol(X_R)){
    Sigma <- Sigma + vech2mat(X_R[, j])
  }
  return(Sigma)
}


## Data generation
generateData <- function(n, d, s, sigma2 = 1,
                         
                         A_num_hub = 2, A_type = 1,
                         A_seed = NULL){
  
  # Coefficients
  beta_0 <- 200
  if (A_type == 4)
    beta_0 <- 600
  
  beta_A <- 10 * rep(1, s) # s = 2
  beta_R <- 50 * c(1, -1, 1, -1, 1)
  beta_R <- c(beta_R, 
              rep(0, d * (d + 1)/ 2 - 
                    (1 + length(beta_R) + length(beta_A))))
  
  # Construction of Sigma_A, Sigma_R
  A <- getAdjacency(d, n_hub = A_num_hub, type = A_type,
                    seed = A_seed)$A
  Sigma_A <- getCovAdj(A = A,
                       beta = beta_A, 
                       beta0 = beta_0)
  Sigma_R <- getCovAdjPerp(A = A,
                           s = length(beta_A),
                           beta = beta_R)
  Sigma_total <- Sigma_A + Sigma_R
  
  eval_small <- min(eigen(Sigma_total, only.values = T)$values)
  if(eval_small < 0){
    stop(sprintf("True covariance matrix is not PD! (value=%.3f)\n", 
                 eval_small))
  }
  
  # Random error matrix (E: d x d x n array)
  Sigma_err <- sigma2 * diag(d)
  # Sigma_err <- 1 * AR1(d)
  E <- rWishart(n, df = d, Sigma_err) / d
  E <- E - array(d * Sigma_err, dim = dim(E)) # centering
  
  # Observation matrix (Z: d x d x n array)
  Z <- array(Sigma_total, dim = dim(E)) + E
  
  
  # check: SNR = ratio of Frobenius norms of two matrices
  snr <- sqrt(sum(Sigma_total^2) / ((sum(Sigma_err^2) + sum(diag(Sigma_err))^2)))
  
  return(list(
    Z = Z,
    beta = list(
      beta_0 = beta_0,
      beta_A = beta_A,
      beta_R = beta_R),
    covariance = list(
      Sigma_A = Sigma_A,
      Sigma_R = Sigma_R
    ),
    A = A,
    snr = snr
  ))
}

measure_cov = function(est, true, visualize = FALSE){
  # Sparsity pattern
  conf_tab <- table(pred = est != 0, true = true != 0)
  
  # Frobenius norm
  frob_scale <- sqrt(sum((est - true)^2)) / sqrt(ncol(true))
  
  # Visualization
  if(visualize){
    gg_fig <- ggplot(data = reshape2::melt(est)) +
      geom_tile(aes(x = Var2, y = Var1, fill = value),
                color = "white") +
      scale_fill_gradient2(low = "red", high = "blue", mid = "white") +
      labs(x = "", y = "") +
      theme_bw() +
      theme(legend.key.size = unit(1.5, "cm"), legend.key.height = unit(0.5,"cm")) +
      scale_y_reverse()
    
    fig_cov <- grid_arrange_shared_legend(gg_fig + labs(title = "Estimated"), 
                                          gg_fig %+% (reshape2::melt(true)) + labs(title = "True"), 
                                          position = "top")
  } else{
    fig_cov <- NULL
  }
  return(list(
    frob_scale = frob_scale,
    conf_tab = conf_tab,
    fig_cov = fig_cov
  ))
}
